Analytic AC conductivities from holography

We find exact, analytic solutions of the holographic AC conductivity at arbitrary frequency $\omega$ and temperature $T$, in contrast to previous works where the AC conductivity was analytically obtained usually at small $\omega$ and $T$. These solutions enable us to study the analyticity properties of the current-current correlator $G(\omega)$ in detail. The first system we study is the AdS$_5$ planar black hole with momentum dissipation, whose extremal limit has an AdS$_2$ factor. Then we study AdS$_4$ and AdS$_5$ Einstein-dilaton systems whose special cases are maximal gauged supergravities. The solutions show how the poles move and how branch cuts emerge as the temperature varies. As a byproduct, we obtain an R-current correlator in $\mathcal{N}=4$ super-Yang-Mills theory on a sphere at finite temperature in the large $N$ and strong coupling limit.

==> anc/Ax-solutions.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     63337,       1879]
NotebookOptionsPosition[     56496,       1758]
NotebookOutlinePosition[     56902,       1774]
CellTagsIndexPosition[     56859,       1771]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "Planar black hole in ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["AdS", "5"], TraditionalForm]],ExpressionUUID->
  "4a6b687b-62e7-49c1-8c5a-1861f3c454ad"],
 " with momentum dissipation"
}], "Section",
 CellChangeTimes->{{3.83998052248588*^9, 3.839980552816504*^9}, {
  3.840074077382852*^9, 3.8400740803426867`*^9}, {3.840708639799581*^9, 
  3.840708647214583*^9}, {3.840708755871558*^9, 3.840708756860202*^9}, {
  3.8407087979469957`*^9, 
  3.840708800665064*^9}},ExpressionUUID->"07353d7e-0dcf-4f64-b6e6-\
843c02d62c12"],

Cell[CellGroupData[{

Cell["Finite temperature", "Subsection",
 CellChangeTimes->{{3.8404942507700644`*^9, 
  3.840494256399435*^9}},ExpressionUUID->"271483db-7f09-4e2e-8552-\
aea454c1c29e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"eq", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"16", " ", 
       SuperscriptBox["L", "4"], " ", 
       SuperscriptBox["r", "5"], " ", 
       SuperscriptBox["w", "2"], " ", 
       RowBox[{"Ax", "[", "r", "]"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["r", "2"], "-", 
         SuperscriptBox["rh", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["L", "2"]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["r", "2"], "+", 
            SuperscriptBox["rh", "2"]}], ")"}]}]}], ")"}]}]]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["L", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          SuperscriptBox["rh", "2"]}], ")"}]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["r", "4"]}], "+", 
          SuperscriptBox["rh", "4"]}], ")"}]}]}], ")"}], " ", 
     RowBox[{
      SuperscriptBox["Ax", "\[Prime]",
       MultilineFunction->None], "[", "r", "]"}]}], "+", 
    RowBox[{"r", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["r", "2"], "-", 
       SuperscriptBox["rh", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["a", "2"]}], " ", 
        SuperscriptBox["L", "2"]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          SuperscriptBox["rh", "2"]}], ")"}]}]}], ")"}], " ", 
     RowBox[{
      SuperscriptBox["Ax", "\[Prime]\[Prime]",
       MultilineFunction->None], "[", "r", "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8399805563254547`*^9, 3.839980557228829*^9}, 
   3.8404939050833654`*^9},
 CellLabel->"In[10]:=",ExpressionUUID->"9aa4b4e1-e392-4379-bf5d-c5127f0291b6"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"sol", "[", "r_", "]"}], ":=", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{
        RowBox[{
         FractionBox["1", "4"], 
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["L", "2"]}], "-", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          SuperscriptBox["rh", "2"]}], ")"}]}], 
       RowBox[{
        SuperscriptBox["r", "2"], "-", 
        SuperscriptBox["rh", "2"]}]], ")"}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["L", "2"], " ", "rh", " ", "w"}], 
       RowBox[{
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["L", "2"]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["rh", "2"]}]}]]}]], " ", 
    RowBox[{"Hypergeometric2F1", "[", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox["L", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "rh"}], "+", 
           SqrtBox[
            RowBox[{
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["L", "2"]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["rh", "2"]}]}]]}], ")"}], " ", "w"}], 
        RowBox[{
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["L", "2"]}], "-", 
         RowBox[{"8", " ", 
          SuperscriptBox["rh", "2"]}]}]]}], ",", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox["L", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "rh"}], "+", 
          SqrtBox[
           RowBox[{
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["L", "2"]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["rh", "2"]}]}]]}], ")"}], " ", "w"}], 
       RowBox[{
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["L", "2"]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["rh", "2"]}]}]], ",", 
      RowBox[{"1", "+", 
       FractionBox[
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["L", "2"], " ", "rh", " ", "w"}], 
        RowBox[{
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["L", "2"]}], "-", 
         RowBox[{"8", " ", 
          SuperscriptBox["rh", "2"]}]}]]}], ",", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["rh", "2"]}]}], 
       RowBox[{
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["L", "2"]}], "-", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox["rh", "2"]}], ")"}]}]}]]}], "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8399805590987377`*^9, 3.8399805607307997`*^9}, 
   3.840493940625307*^9, {3.8407077313988953`*^9, 3.8407077625312147`*^9}, {
   3.8407095752679453`*^9, 3.8407095933460627`*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"e7452614-cb3c-4e0a-8321-8c632b899aac"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"eq", "/.", 
   RowBox[{"Ax", "\[Rule]", 
    RowBox[{"Function", "[", 
     RowBox[{"r", ",", 
      RowBox[{"sol", "[", "r", "]"}]}], "]"}]}]}], "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"rh", "\[Rule]", "1"}], ",", 
    RowBox[{"L", "\[Rule]", "1"}], ",", 
    RowBox[{"w", "\[Rule]", "0.3"}], ",", 
    RowBox[{"r", "\[Rule]", "2"}], ",", 
    RowBox[{"a", "\[Rule]", "1.5"}]}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq", "/.", 
   RowBox[{"Ax", "\[Rule]", 
    RowBox[{"Function", "[", 
     RowBox[{"r", ",", 
      RowBox[{"sol", "[", "r", "]"}]}], "]"}]}]}], "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"rh", "\[Rule]", "1.2"}], ",", 
    RowBox[{"L", "\[Rule]", "1.1"}], ",", 
    RowBox[{"w", "\[Rule]", 
     RowBox[{"0.3", "+", "I"}]}], ",", 
    RowBox[{"r", "\[Rule]", "3.5"}], ",", 
    RowBox[{"a", "\[Rule]", "2"}]}], "}"}]}]}], "Input",
 CellChangeTimes->{{3.840493968238653*^9, 3.840494023782379*^9}, {
  3.840707748233508*^9, 3.8407077542022953`*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"d5bd61b2-1cda-405d-b1a1-300a57cc69f4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "1.1934897514720433`*^-15"}], "-", 
  RowBox[{"2.6645352591003757`*^-15", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.8404939643318725`*^9, 3.8404939874330206`*^9}, 
   3.8404940250237703`*^9, {3.840707755261056*^9, 3.840707770386425*^9}, 
   3.840709623532222*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"734db03f-5ee5-49ef-bd9c-86b09605c81b"],

Cell[BoxData[
 RowBox[{"8.881784197001252`*^-14", "+", 
  RowBox[{"2.8421709430404007`*^-13", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.8404939643318725`*^9, 3.8404939874330206`*^9}, 
   3.8404940250237703`*^9, {3.840707755261056*^9, 3.840707770386425*^9}, 
   3.840709623540208*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"bf4b1a40-69f2-4773-9eac-d2ce1064dcad"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"sol", "[", "r", "]"}], "/.", 
    RowBox[{
     SuperscriptBox["a", "2"], "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["rh", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["L", "2"], " ", "\[Pi]", " ", "rh", " ", "T"}]}], 
         ")"}]}], 
       SuperscriptBox["L", "2"]]}]}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"rh", "->", "1"}], ",", 
     RowBox[{"L", "->", "1"}]}], "}"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.840707804848341*^9, 3.840707811652871*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"f052a5d0-0a8a-4a4e-9e8e-39b46e9166e6"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["r", "2"], "+", 
       RowBox[{"2", " ", "\[Pi]", " ", "T"}]}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["r", "2"]}]]}], ")"}], 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "w"}], 
    RowBox[{"4", " ", "\[Pi]", " ", "T"}]]], " ", 
  RowBox[{"Hypergeometric2F1", "[", 
   RowBox[{
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SqrtBox[
         RowBox[{"1", "-", 
          RowBox[{"2", " ", "\[Pi]", " ", "T"}]}]]}], ")"}], " ", "w"}], 
     RowBox[{"4", " ", "\[Pi]", " ", "T"}]], ",", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SqrtBox[
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "\[Pi]", " ", "T"}]}]]}], ")"}], " ", "w"}], 
      RowBox[{"4", " ", "\[Pi]", " ", "T"}]]}], ",", 
    RowBox[{"1", "-", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", "w"}], 
      RowBox[{"2", " ", "\[Pi]", " ", "T"}]]}], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["r", "2"]}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["r", "2"], "+", 
      RowBox[{"2", " ", "\[Pi]", " ", "T"}]}]]}], "]"}]}]], "Output",
 CellChangeTimes->{3.8407078126248007`*^9, 3.8407096267084303`*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"c698d6d0-dc40-45c0-b086-f2cc7a73bfa9"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Extremal limit", "Subsection",
 CellChangeTimes->{{3.840494268324621*^9, 
  3.8404942732922773`*^9}},ExpressionUUID->"64aac666-f959-42ce-8faa-\
5e86a79fd658"],

Cell[BoxData[
 RowBox[{
  RowBox[{"eq", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"4", " ", 
      SuperscriptBox["L", "4"], " ", 
      SuperscriptBox["r", "5"], " ", 
      SuperscriptBox["w", "2"], " ", 
      RowBox[{"Ax", "[", "r", "]"}]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["r", "2"], "-", 
        SuperscriptBox["rh", "2"]}], ")"}], "2"]], "+", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["r", "2"], "-", 
       SuperscriptBox["rh", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["r", "2"]}], "+", 
          SuperscriptBox["rh", "2"]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox["Ax", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}]}], "+", 
       RowBox[{"r", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["r", "2"], "-", 
          SuperscriptBox["rh", "2"]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox["Ax", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8400743064739017`*^9, 3.840074307106838*^9}, {
  3.84049423193604*^9, 3.8404942341899943`*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"2c6cd600-fba6-4ca0-a5a2-ead3b639eec3"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"sol", "[", "r_", "]"}], ":=", 
   RowBox[{
    RowBox[{"C1", " ", 
     RowBox[{"WhittakerW", "[", 
      RowBox[{
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox["L", "2"], " ", "w"}], 
        RowBox[{"4", " ", "rh"}]], ",", 
       FractionBox["1", "2"], ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          SuperscriptBox["L", "2"], " ", "rh", " ", "w"}], 
         RowBox[{
          SuperscriptBox["r", "2"], "-", 
          SuperscriptBox["rh", "2"]}]]}]}], "]"}]}], "+", 
    RowBox[{"C2", " ", 
     RowBox[{"WhittakerW", "[", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          SuperscriptBox["L", "2"], " ", "w"}], 
         RowBox[{"4", " ", "rh"}]]}], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox["L", "2"], " ", "rh", " ", "w"}], 
        RowBox[{
         SuperscriptBox["r", "2"], "-", 
         SuperscriptBox["rh", "2"]}]]}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8400743096252975`*^9, 3.840074311562297*^9}, {
  3.8404942902232904`*^9, 3.8404942946879797`*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"220c7aec-969b-41b3-9ceb-30e8212c98ed"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"eq", "/.", 
   RowBox[{"Ax", "->", 
    RowBox[{"Function", "[", 
     RowBox[{"r", ",", 
      RowBox[{"sol", "[", "r", "]"}]}], "]"}]}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.840494334100914*^9, 3.8404943481034656`*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"1675efca-c586-40e0-bfa5-7daa9b425d76"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.840494336073991*^9, 3.840494351393239*^9}},
 CellLabel->"Out[12]=",ExpressionUUID->"2a488a31-5f3a-4198-a83c-5e3c565f980d"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Extremal dilatonic black holes in ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["AdS", "4"], TraditionalForm]],ExpressionUUID->
  "0989805d-934d-4b33-937a-391b261e707a"]
}], "Section",
 CellChangeTimes->{{3.84007408568513*^9, 3.8400741026019154`*^9}, {
  3.840074180899044*^9, 3.8400741888785777`*^9}, {3.8400742627617865`*^9, 
  3.840074277269495*^9}},ExpressionUUID->"b115adaf-eeff-45f1-9b12-\
8470d617b8e9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"eq", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"2", " ", 
      SuperscriptBox["L", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         FractionBox["b", "r"]}], ")"}], 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", 
          SuperscriptBox["\[Alpha]", "2"]}], 
         RowBox[{"1", "+", 
          SuperscriptBox["\[Alpha]", "2"]}]]}]], " ", 
      SuperscriptBox["w", "2"], " ", 
      RowBox[{"Ax", "[", "r", "]"}]}], 
     SuperscriptBox["r", "2"]], "+", 
    FractionBox[
     RowBox[{"2", " ", "r", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{
          SuperscriptBox["Ax", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}]}], "+", 
        RowBox[{"r", " ", 
         RowBox[{
          SuperscriptBox["Ax", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
     SuperscriptBox["L", "2"]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8404944721553917`*^9, 3.840494476377013*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"ecb7d834-1c62-4b15-8995-aef44ec69ea2"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"sol", "[", "r_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"C", "[", "1", "]"}], 
     SqrtBox[
      RowBox[{"1", "-", 
       FractionBox["b", "r"]}]], "  ", 
     RowBox[{"BesselI", "[", 
      RowBox[{
       FractionBox[
        RowBox[{"1", "+", 
         SuperscriptBox["\[Alpha]", "2"]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["\[Alpha]", "2"]}], ")"}]}]], ",", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", 
         SuperscriptBox["L", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            FractionBox["b", "r"]}], ")"}], 
          FractionBox[
           RowBox[{"1", "-", 
            SuperscriptBox["\[Alpha]", "2"]}], 
           RowBox[{"1", "+", 
            SuperscriptBox["\[Alpha]", "2"]}]]], " ", "w", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["\[Alpha]", "2"]}], ")"}]}], 
        RowBox[{"b", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["\[Alpha]", "2"]}], ")"}]}]]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"C", "[", "2", "]"}], 
     SqrtBox[
      RowBox[{"1", "-", 
       FractionBox["b", "r"]}]], "  ", 
     RowBox[{"BesselK", "[", 
      RowBox[{
       FractionBox[
        RowBox[{"1", "+", 
         SuperscriptBox["\[Alpha]", "2"]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["\[Alpha]", "2"]}], ")"}]}]], ",", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", 
         SuperscriptBox["L", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            FractionBox["b", "r"]}], ")"}], 
          FractionBox[
           RowBox[{"1", "-", 
            SuperscriptBox["\[Alpha]", "2"]}], 
           RowBox[{"1", "+", 
            SuperscriptBox["\[Alpha]", "2"]}]]], " ", "w", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["\[Alpha]", "2"]}], ")"}]}], 
        RowBox[{"b", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["\[Alpha]", "2"]}], ")"}]}]]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"C", "[", "3", "]"}], 
     SqrtBox[
      RowBox[{"1", "-", 
       FractionBox["b", "r"]}]], "  ", 
     RowBox[{"BesselJ", "[", 
      RowBox[{
       FractionBox[
        RowBox[{"1", "+", 
         SuperscriptBox["\[Alpha]", "2"]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["\[Alpha]", "2"]}], ")"}]}]], ",", 
       FractionBox[
        RowBox[{" ", 
         RowBox[{
          SuperscriptBox["L", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             FractionBox["b", "r"]}], ")"}], 
           FractionBox[
            RowBox[{"1", "-", 
             SuperscriptBox["\[Alpha]", "2"]}], 
            RowBox[{"1", "+", 
             SuperscriptBox["\[Alpha]", "2"]}]]], " ", "w", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["\[Alpha]", "2"]}], ")"}]}]}], 
        RowBox[{"b", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["\[Alpha]", "2"]}], ")"}]}]]}], "]"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.840074109094659*^9, 3.8400741105843043`*^9}, 
   3.840494493955629*^9, {3.852600342484844*^9, 3.852600370747141*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"ecc88bc2-8ea6-4064-8c73-58d04018eb89"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"eq", "/.", 
    RowBox[{"Ax", "\[Rule]", 
     RowBox[{"Function", "[", 
      RowBox[{"r", ",", 
       RowBox[{"sol", "[", "r", "]"}]}], "]"}]}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"b", "\[Rule]", "1"}], ",", 
     RowBox[{"L", "\[Rule]", "1"}], ",", 
     RowBox[{"r", "\[Rule]", "2.5"}], ",", 
     RowBox[{"w", "\[Rule]", 
      RowBox[{"1", "-", "I"}]}], ",", 
     RowBox[{"\[Alpha]", "\[Rule]", "0.3"}]}], "}"}]}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"eq", "/.", 
    RowBox[{"Ax", "\[Rule]", 
     RowBox[{"Function", "[", 
      RowBox[{"r", ",", 
       RowBox[{"sol", "[", "r", "]"}]}], "]"}]}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"b", "\[Rule]", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{"L", "\[Rule]", "1.2"}], ",", 
     RowBox[{"r", "\[Rule]", "1.5"}], ",", 
     RowBox[{"w", "\[Rule]", "2"}], ",", 
     RowBox[{"\[Alpha]", "\[Rule]", "1.8"}]}], "}"}]}], "//", 
  "Simplify"}]}], "Input",
 CellChangeTimes->{{3.8400741132474527`*^9, 3.8400741143685255`*^9}, {
  3.840494543524638*^9, 3.8404945468437853`*^9}, {3.8407066187040462`*^9, 
  3.840706625637993*^9}, {3.840707359787003*^9, 3.840707458612925*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"2dc1110e-5477-4393-8e29-971384ab7c00"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"5.551115123125783`*^-17", "+", 
     RowBox[{"5.551115123125783`*^-17", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
   
   TemplateBox[{"1"},
    "C"]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"4.440892098500626`*^-16", "-", 
     RowBox[{"2.220446049250313`*^-16", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
   
   TemplateBox[{"2"},
    "C"]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"2.220446049250313`*^-16", "-", 
     RowBox[{"5.551115123125783`*^-17", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
   
   TemplateBox[{"3"},
    "C"]}]}]], "Output",
 CellChangeTimes->{{3.840706615606915*^9, 3.840706621736979*^9}, 
   3.840707164001891*^9, 3.840707246171186*^9, {3.840707405576023*^9, 
   3.840707420661561*^9}, {3.8407074543477488`*^9, 3.8407074592962923`*^9}, 
   3.8526003808728743`*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"682b29d0-d744-47e0-810a-076415f1fcc1"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1.3877787807814457`*^-17", "+", 
     RowBox[{"1.249000902703301`*^-16", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
   
   TemplateBox[{"1"},
    "C"]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1.6653345369377348`*^-16", "+", 
     RowBox[{"6.772360450213455`*^-15", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
   
   TemplateBox[{"2"},
    "C"]}], "+", 
  RowBox[{"2.914335439641036`*^-16", " ", 
   TemplateBox[{"3"},
    "C"]}]}]], "Output",
 CellChangeTimes->{{3.840706615606915*^9, 3.840706621736979*^9}, 
   3.840707164001891*^9, 3.840707246171186*^9, {3.840707405576023*^9, 
   3.840707420661561*^9}, {3.8407074543477488`*^9, 3.8407074592962923`*^9}, 
   3.8526003808849707`*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"a22203c7-cf20-4f52-8491-cf69c268b54f"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "3-charge black hole in ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["AdS", "4"], TraditionalForm]],ExpressionUUID->
  "093b6083-d5b4-43e7-8643-84b71009e569"],
 " with momentum dissipation"
}], "Section",
 CellChangeTimes->{{3.84007408568513*^9, 3.8400741249710817`*^9}, {
  3.8400741589486465`*^9, 3.8400741590840373`*^9}, {3.840074249937192*^9, 
  3.840074266286826*^9}, {3.840708678152453*^9, 
  3.84070867923202*^9}},ExpressionUUID->"98eb366a-57d3-4212-bac3-\
63fee7ce5d60"],

Cell[CellGroupData[{

Cell["Finite temperature", "Subsection",
 CellChangeTimes->{{3.84070564641892*^9, 
  3.840705649668379*^9}},ExpressionUUID->"9698a472-8d02-4fe6-885d-\
e25427615d1e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"eq", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["L", "4"], " ", "r", " ", 
       SuperscriptBox["w", "2"], " ", 
       RowBox[{"Ax", "[", "r", "]"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "r"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["r", "2"], "-", 
         SuperscriptBox["rh", "2"]}], ")"}]}]]}], "+", 
    RowBox[{"2", " ", "r", " ", 
     RowBox[{
      SuperscriptBox["Ax", "\[Prime]",
       MultilineFunction->None], "[", "r", "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["r", "2"], "-", 
       SuperscriptBox["rh", "2"]}], ")"}], " ", 
     RowBox[{
      SuperscriptBox["Ax", "\[Prime]\[Prime]",
       MultilineFunction->None], "[", "r", "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.840705882255704*^9, 3.840705884973219*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"df4c3dbe-5336-49e1-ae67-b9d364b5954a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"sol", "[", "r_", "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"r", "-", "b"}], 
     RowBox[{"r", "+", "rh"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{" ", 
        RowBox[{"r", "-", "rh"}]}], 
       RowBox[{" ", 
        RowBox[{"r", "+", "rh"}]}]], ")"}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox["L", "2"], " ", "w"}], 
       RowBox[{"2", " ", 
        SqrtBox[
         RowBox[{"rh", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "b"}], "+", "rh"}], ")"}]}]]}]]}]], " ", 
    RowBox[{"Hypergeometric2F1", "[", 
     RowBox[{
      RowBox[{"1", "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["L", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"-", "I"}], 
            SqrtBox[
             RowBox[{"rh", "-", "b"}]]], "-", 
           FractionBox["I", 
            SqrtBox[
             RowBox[{"b", "+", "rh"}]]]}], ")"}], " ", "w"}], 
        RowBox[{"2", " ", 
         SqrtBox["rh"]}]]}], ",", 
      RowBox[{"1", "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["L", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"-", "I"}], 
            SqrtBox[
             RowBox[{"rh", "-", "b"}]]], "+", 
           FractionBox["I", 
            SqrtBox[
             RowBox[{"b", "+", "rh"}]]]}], ")"}], " ", "w"}], 
        RowBox[{"2", " ", 
         SqrtBox["rh"]}]]}], ",", 
      RowBox[{"1", "+", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "I"}], " ", 
         SuperscriptBox["L", "2"], " ", "w"}], 
        RowBox[{
         SqrtBox[
          RowBox[{"rh", "-", "b"}]], " ", 
         SqrtBox["rh"]}]]}], ",", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"r", "-", "rh"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"b", "+", "rh"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"b", "-", "rh"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"r", "+", "rh"}], ")"}]}]]}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8400741132474527`*^9, 3.8400741143685255`*^9}, {
  3.840494682835808*^9, 3.840494683937995*^9}, {3.840705634908045*^9, 
  3.840705635565127*^9}, {3.8407059708528023`*^9, 3.84070597493386*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"58eb64a7-a70b-46a8-ad34-c5b8e6ada462"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"eq", "/.", 
   RowBox[{"Ax", "\[Rule]", 
    RowBox[{"Function", "[", 
     RowBox[{"r", ",", 
      RowBox[{"sol", "[", "r", "]"}]}], "]"}]}]}], "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"b", "\[Rule]", "1"}], ",", 
    RowBox[{"L", "\[Rule]", "1"}], ",", 
    RowBox[{"r", "\[Rule]", "2.5"}], ",", 
    RowBox[{"rh", "\[Rule]", "1.5"}], ",", 
    RowBox[{"w", "\[Rule]", 
     RowBox[{"1", "-", "I"}]}]}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq", "/.", 
   RowBox[{"Ax", "\[Rule]", 
    RowBox[{"Function", "[", 
     RowBox[{"r", ",", 
      RowBox[{"sol", "[", "r", "]"}]}], "]"}]}]}], "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"b", "\[Rule]", 
     RowBox[{"-", "1"}]}], ",", 
    RowBox[{"L", "\[Rule]", "1.2"}], ",", 
    RowBox[{"r", "\[Rule]", "1.5"}], ",", 
    RowBox[{"rh", "\[Rule]", "0.5"}], ",", 
    RowBox[{"w", "\[Rule]", "2"}]}], "}"}]}]}], "Input",
 CellChangeTimes->{{3.840705919833289*^9, 3.840705921061029*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"b62e305b-de1f-4e06-a751-2a8599784950"],

Cell[BoxData[
 RowBox[{"2.220446049250313`*^-16", "+", 
  RowBox[{"2.220446049250313`*^-16", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.84070589286779*^9, 3.84070592271796*^9}, 
   3.84070598179312*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"3c33aa0e-0f95-4486-bc5d-abf7849b5795"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "8.881784197001252`*^-16"}], "-", 
  RowBox[{"2.220446049250313`*^-16", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.84070589286779*^9, 3.84070592271796*^9}, 
   3.8407059817987633`*^9},
 CellLabel->"Out[39]=",ExpressionUUID->"92953c6b-57c6-48ba-a140-7b44934ccee2"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Extremal limit (b>0)", "Subsection",
 CellChangeTimes->{{3.8407056618519297`*^9, 
  3.840705686730927*^9}},ExpressionUUID->"6db2156b-b893-4dbc-b430-\
cd7aa906910e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"eq", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["L", "4"], " ", "r", " ", 
      SuperscriptBox["w", "2"], " ", 
      RowBox[{"Ax", "[", "r", "]"}]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"b", "-", "r"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"b", "+", "r"}], ")"}]}]], "+", 
    RowBox[{"2", " ", "r", " ", 
     RowBox[{
      SuperscriptBox["Ax", "\[Prime]",
       MultilineFunction->None], "[", "r", "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["b", "2"]}], "+", 
       SuperscriptBox["r", "2"]}], ")"}], " ", 
     RowBox[{
      SuperscriptBox["Ax", "\[Prime]\[Prime]",
       MultilineFunction->None], "[", "r", "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8407060352773438`*^9, 3.840706038530718*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"751dd82c-4b4e-4676-a379-588328f5f3eb"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"sol", "[", "r_", "]"}], ":=", " ", 
   RowBox[{"BesselK", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       SuperscriptBox["L", "2"], " ", "w"}], 
      RowBox[{
       SqrtBox["2"], " ", "b"}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox["L", "2"], " ", 
        SqrtBox[
         FractionBox[
          RowBox[{"b", "+", "r"}], 
          RowBox[{
           RowBox[{"-", "b"}], "+", "r"}]]], " ", "w"}], 
       RowBox[{
        SqrtBox["2"], " ", "b"}]]}]}], "]"}]}], ";"}]], "Input",
 CellLabel->"In[42]:=",ExpressionUUID->"4e3154d3-1690-4f46-b429-29d9c5973ddc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"eq", "/.", 
   RowBox[{"Ax", "->", 
    RowBox[{"Function", "[", 
     RowBox[{"r", ",", 
      RowBox[{"sol", "[", "r", "]"}]}], "]"}]}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.840706068460403*^9, 3.840706074547121*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"f71facf9-fd1c-4502-810b-03b578c5fe27"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.840706066218563*^9, 3.840706075932127*^9}},
 CellLabel->"Out[45]=",ExpressionUUID->"d52ca98e-3d89-452d-8e30-93c7f6548198"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "2-charge black hole in ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["AdS", "4"], TraditionalForm]],ExpressionUUID->
  "4f285794-6455-4679-8430-5ea9fdd314af"],
 " with momentum dissipation"
}], "Section",
 CellChangeTimes->{{3.84007408568513*^9, 3.8400741026019154`*^9}, {
  3.8400741615897245`*^9, 3.840074161697202*^9}, {3.8400742552159896`*^9, 
  3.840074268806178*^9}, {3.840708684789419*^9, 
  3.840708685903926*^9}},ExpressionUUID->"55f05c2c-ee2d-45aa-90fd-\
df4175715caa"],

Cell[CellGroupData[{

Cell["Finite temperature", "Subsection",
 CellChangeTimes->{{3.840705216903736*^9, 
  3.840705220180542*^9}},ExpressionUUID->"b993cdb9-cfd7-4056-ac14-\
434c941760e0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"eq", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["L", "4"], " ", "r", " ", 
      SuperscriptBox["w", "2"], " ", 
      RowBox[{"Ax", "[", "r", "]"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "r"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "r", "-", "rh"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"r", "-", "rh"}], ")"}]}]], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "r"}], "+", 
       FractionBox[
        RowBox[{"b", " ", "rh", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "b"}], "+", "rh"}], ")"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"b", "-", "r"}], ")"}], "2"]]}], ")"}], " ", 
     RowBox[{
      SuperscriptBox["Ax", "\[Prime]",
       MultilineFunction->None], "[", "r", "]"}]}], "-", 
    FractionBox[
     RowBox[{"r", " ", 
      RowBox[{"(", 
       RowBox[{"r", "-", "rh"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "r", "+", "rh"}], ")"}], " ", 
      RowBox[{
       SuperscriptBox["Ax", "\[Prime]\[Prime]",
        MultilineFunction->None], "[", "r", "]"}]}], 
     RowBox[{"b", "-", "r"}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8407053719449587`*^9, 3.840705374715324*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"5b72a928-321f-4b02-bb82-b1f38dbb4aaf"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"sol", "[", "r_", "]"}], ":=", 
   StyleBox[" ",
    FontColor->GrayLevel[0]], 
   StyleBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox[
        RowBox[{"r", "-", "rh"}], 
        RowBox[{"r", "+", "rh", "-", "b"}]], ")"}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox["L", "2"], " ", "w"}], 
        RowBox[{
         RowBox[{"2", " ", "rh"}], "-", "b"}]]}]], " ", 
     RowBox[{"HeunG", "[", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "rh"}], "-", "b"}], ")"}], "b"}], 
        SuperscriptBox["rh", "2"]], ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "b", " ", 
          SuperscriptBox["L", "2"], " ", "w"}], 
         SuperscriptBox["rh", "2"]]}], ",", "0", ",", "2", ",", 
       RowBox[{"1", "-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["L", "2"], " ", "w"}], 
         RowBox[{
          RowBox[{"2", " ", "rh"}], "-", "b"}]]}], ",", "1", ",", 
       FractionBox[
        RowBox[{"b", " ", 
         RowBox[{"(", 
          RowBox[{"r", "-", "rh"}], ")"}]}], 
        RowBox[{"rh", 
         RowBox[{"(", 
          RowBox[{"r", "-", "b"}], ")"}]}]]}], "]"}]}],
    FontColor->GrayLevel[0]]}], 
  StyleBox[";",
   FontColor->GrayLevel[0]]}]], "Input",
 CellChangeTimes->{{3.8400741132474527`*^9, 3.8400741143685255`*^9}, {
  3.8407050816011*^9, 3.840705092510914*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"6d3ed04f-6342-4121-babe-197728a20b25"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Off", "[", 
   RowBox[{"Power", "::", "infy"}], "]"}], ";", 
  RowBox[{"Off", "[", 
   RowBox[{"Infinity", "::", "indet"}], "]"}], ";"}]], "Input",
 CellLabel->"In[6]:=",ExpressionUUID->"17e0266f-fe2d-4e0f-b405-22141eb3b673"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"eq", "/.", 
   RowBox[{"Ax", "\[Rule]", 
    RowBox[{"Function", "[", 
     RowBox[{"r", ",", 
      RowBox[{"sol", "[", "r", "]"}]}], "]"}]}]}], "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"b", "\[Rule]", "1"}], ",", 
    RowBox[{"L", "\[Rule]", "1"}], ",", 
    RowBox[{"r", "\[Rule]", "2.5"}], ",", 
    RowBox[{"rh", "\[Rule]", "1.5"}], ",", 
    RowBox[{"w", "\[Rule]", 
     RowBox[{"1", "-", "I"}]}]}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq", "/.", 
   RowBox[{"Ax", "\[Rule]", 
    RowBox[{"Function", "[", 
     RowBox[{"r", ",", 
      RowBox[{"sol", "[", "r", "]"}]}], "]"}]}]}], "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"b", "\[Rule]", 
     RowBox[{"-", "1"}]}], ",", 
    RowBox[{"L", "\[Rule]", "1.2"}], ",", 
    RowBox[{"r", "\[Rule]", "1.5"}], ",", 
    RowBox[{"rh", "\[Rule]", "0.5"}], ",", 
    RowBox[{"w", "\[Rule]", "2"}]}], "}"}]}]}], "Input",
 CellChangeTimes->{{3.840705241884595*^9, 3.84070528512881*^9}, {
  3.840705400317849*^9, 3.840705476781727*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"28ff307c-3d0d-4be0-a6a1-ccc201235e61"],

Cell[BoxData[
 RowBox[{"0.`", "\[VeryThinSpace]", "+", 
  RowBox[{"1.7763568394002505`*^-15", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.840705244992599*^9, 3.840705297389167*^9}, {
   3.8407053801632957`*^9, 3.84070540748398*^9}, 3.840705438809453*^9, 
   3.84070547760695*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"afc28adb-3d2a-4b0c-874f-209c3b0945e6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "8.881784197001252`*^-16"}], "-", 
  RowBox[{"2.220446049250313`*^-16", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.840705244992599*^9, 3.840705297389167*^9}, {
   3.8407053801632957`*^9, 3.84070540748398*^9}, 3.840705438809453*^9, 
   3.840705477615484*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"134fbe2e-f490-498c-a11e-b32495f737d4"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Extremal limit", "Subsection",
 CellChangeTimes->{{3.840705227621625*^9, 
  3.840705233139277*^9}},ExpressionUUID->"0886f088-0750-4f77-9dc2-\
3ebb3805d499"],

Cell[BoxData[
 RowBox[{
  RowBox[{"eq", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["L", "4"], " ", 
      SuperscriptBox["w", "2"], " ", 
      RowBox[{"Ax", "[", "r", "]"}]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"b", "-", "r"}], ")"}], "2"]], "+", 
    RowBox[{"r", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{
         SuperscriptBox["Ax", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}]}], "+", 
       RowBox[{"r", " ", 
        RowBox[{
         SuperscriptBox["Ax", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.840074324018696*^9, 3.8400743248556995`*^9}, {
  3.8407055457225647`*^9, 3.84070554728745*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"1471d8a5-5e7a-4a3a-bc57-f274999d4386"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"sol", "[", "r_", "]"}], ":=", 
   RowBox[{
    RowBox[{"c1", 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox[
        RowBox[{"r", "-", "b"}], "r"], ")"}], 
      FractionBox[
       RowBox[{"b", "+", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["b", "2"], "-", 
          RowBox[{"4", 
           SuperscriptBox["L", "4"], 
           SuperscriptBox["w", "2"]}]}]]}], 
       RowBox[{"2", "b"}]]]}], "+", 
    RowBox[{"c2", 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox[
        RowBox[{"r", "-", "b"}], "r"], ")"}], 
      FractionBox[
       RowBox[{"b", "-", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["b", "2"], "-", 
          RowBox[{"4", 
           SuperscriptBox["L", "4"], 
           SuperscriptBox["w", "2"]}]}]]}], 
       RowBox[{"2", "b"}]]]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8400743267813845`*^9, 3.840074327913951*^9}, {
  3.840705567245541*^9, 3.840705571320178*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"03460ca0-8a85-4523-9fd5-27e65294097e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"eq", "/.", 
   RowBox[{"Ax", "\[Rule]", 
    RowBox[{"Function", "[", 
     RowBox[{"r", ",", 
      RowBox[{"sol", "[", "r", "]"}]}], "]"}]}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.840705584656149*^9, 3.840705586064638*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"8a18d322-7931-4006-8dfc-3cec6a4907f1"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.840705582694738*^9, 3.840705586336389*^9}},
 CellLabel->"Out[27]=",ExpressionUUID->"1d3f34c7-b815-445a-b5bc-fc3e0806dff0"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "1-charge black hole in ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["AdS", "4"], TraditionalForm]],ExpressionUUID->
  "887e1701-ef54-4d46-8670-4495e19a6fd7"],
 " with momentum dissipation"
}], "Section",
 CellChangeTimes->{{3.84007408568513*^9, 3.8400741026019154`*^9}, {
  3.8400741615897245`*^9, 3.840074161697202*^9}, {3.8400742552159896`*^9, 
  3.840074268806178*^9}, {3.840708684789419*^9, 3.840708685903926*^9}, {
  3.847772484347886*^9, 
  3.8477724844614277`*^9}},ExpressionUUID->"f11eb9ec-3392-4c2c-a976-\
12f26b3702dc"],

Cell[CellGroupData[{

Cell["Finite temperature", "Subsection",
 CellChangeTimes->{{3.840705216903736*^9, 
  3.840705220180542*^9}},ExpressionUUID->"368f176b-4ed0-451d-ad7c-\
03a87ad3084c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"eq", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["L", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "r"}], ")"}], " ", 
      SuperscriptBox["w", "2"], " ", 
      RowBox[{"Ax", "[", "r", "]"}]}], 
     RowBox[{"r", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"r", "-", "rh"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "b"}], "+", "r", "+", "rh"}], ")"}], 
       "2"]}]], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", "b"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"b", "-", "r"}], ")"}], " ", "r"}]], "+", 
       FractionBox["1", 
        RowBox[{"r", "-", "rh"}]], "+", 
       FractionBox["1", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "b"}], "+", "r", "+", "rh"}]]}], ")"}], 
     " ", 
     RowBox[{
      SuperscriptBox["Ax", "\[Prime]",
       MultilineFunction->None], "[", "r", "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["Ax", "\[Prime]\[Prime]",
      MultilineFunction->None], "[", "r", "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8407053719449587`*^9, 3.840705374715324*^9}, 
   3.8477725368063436`*^9, 3.8477730066112337`*^9},
 CellLabel->"In[29]:=",ExpressionUUID->"36d8d502-d535-41c2-bf59-07249ec1dbb2"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"sol", "[", "r_", "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"r", "+", "rh", "-", 
      RowBox[{"2", "b"}]}], "r"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"r", "-", "rh"}], 
       RowBox[{"r", "+", "rh", "-", 
        RowBox[{"2", "b"}]}]], ")"}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "w", " ", 
        SuperscriptBox["L", "2"], " "}], 
       RowBox[{"2", " ", 
        SqrtBox[
         RowBox[{"rh", " ", 
          RowBox[{"(", 
           RowBox[{"rh", "-", "b"}], ")"}]}]], " "}]]}]], " ", 
    RowBox[{"HeunG", "[", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "b"}], "+", "rh"}], "rh"], ",", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "w", " ", 
         SuperscriptBox["L", "2"], " "}], 
        RowBox[{" ", 
         SqrtBox[
          RowBox[{"rh", " ", 
           RowBox[{"(", 
            RowBox[{"rh", "-", "b"}], ")"}]}]]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", "b", " "}], "rh"], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["w", "2"], " ", 
         SuperscriptBox["L", "4"], "b"}], 
        RowBox[{"2", " ", 
         SuperscriptBox["rh", "2"], 
         RowBox[{"(", 
          RowBox[{"rh", "-", "b"}], ")"}]}]]}], ",", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "w", " ", 
         SuperscriptBox["L", "2"], " "}], 
        RowBox[{"2", 
         SqrtBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"rh", "-", "b"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"rh", "-", 
             RowBox[{"2", "b"}]}], ")"}]}]]}]], "-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "w", " ", 
         SuperscriptBox["L", "2"], " "}], 
        RowBox[{"2", 
         SqrtBox[
          RowBox[{"rh", 
           RowBox[{"(", 
            RowBox[{"rh", "-", "b"}], ")"}]}]]}]]}], ",", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "w", " ", 
         SuperscriptBox["L", "2"], " "}], 
        RowBox[{"2", 
         SqrtBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"rh", "-", "b"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"rh", "-", 
             RowBox[{"2", "b"}]}], ")"}], "  "}]]}]], "-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "w", 
         SuperscriptBox["L", "2"], " "}], 
        RowBox[{"2", 
         SqrtBox[
          RowBox[{"rh", 
           RowBox[{"(", 
            RowBox[{"rh", "-", "b"}], ")"}], " "}]]}]]}], ",", 
      RowBox[{"1", "-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "w", " ", 
         SuperscriptBox["L", "2"], " "}], 
        SqrtBox[
         RowBox[{"rh", " ", 
          RowBox[{"(", 
           RowBox[{"rh", "-", "b"}], ")"}]}]]]}], ",", "0", ",", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"rh", "-", 
           RowBox[{"2", "b"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"r", "-", "rh"}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"r", "+", "rh", "-", 
           RowBox[{"2", "b"}]}], ")"}], " ", "rh"}]]}]}], "]"}]}]}], 
  StyleBox[";",
   FontColor->GrayLevel[0]]}]], "Input",
 CellChangeTimes->{{3.8400741132474527`*^9, 3.8400741143685255`*^9}, {
  3.8407050816011*^9, 3.840705092510914*^9}, {3.8477730676898365`*^9, 
  3.8477731193710585`*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"ba083de0-b7bb-492d-b763-a959dc33d14f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"eq", "/.", 
   RowBox[{"Ax", "\[Rule]", 
    RowBox[{"Function", "[", 
     RowBox[{"r", ",", 
      RowBox[{"sol", "[", "r", "]"}]}], "]"}]}]}], "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"b", "\[Rule]", "1"}], ",", 
    RowBox[{"L", "\[Rule]", "1"}], ",", 
    RowBox[{"r", "\[Rule]", "2.5"}], ",", 
    RowBox[{"rh", "\[Rule]", "1.5"}], ",", 
    RowBox[{"w", "\[Rule]", 
     RowBox[{"1", "-", "I"}]}]}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq", "/.", 
   RowBox[{"Ax", "\[Rule]", 
    RowBox[{"Function", "[", 
     RowBox[{"r", ",", 
      RowBox[{"sol", "[", "r", "]"}]}], "]"}]}]}], "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"b", "\[Rule]", 
     RowBox[{"-", "1"}]}], ",", 
    RowBox[{"L", "\[Rule]", "1.2"}], ",", 
    RowBox[{"r", "\[Rule]", "1.5"}], ",", 
    RowBox[{"rh", "\[Rule]", "0.5"}], ",", 
    RowBox[{"w", "\[Rule]", "2"}]}], "}"}]}]}], "Input",
 CellChangeTimes->{{3.840705241884595*^9, 3.84070528512881*^9}, {
  3.840705400317849*^9, 3.840705476781727*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"db6573c1-346f-4efc-820a-54030cd2082b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "5.551115123125783`*^-17"}], "+", 
  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.840705244992599*^9, 3.840705297389167*^9}, {
   3.8407053801632957`*^9, 3.84070540748398*^9}, 3.840705438809453*^9, 
   3.84070547760695*^9, {3.8477731464091196`*^9, 3.8477731582106185`*^9}},
 CellLabel->"Out[5]=",ExpressionUUID->"42ac24d7-95bb-4548-b004-52141fe91b5e"],

Cell[BoxData[
 RowBox[{"6.661338147750939`*^-16", "-", 
  RowBox[{"1.7763568394002505`*^-15", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.840705244992599*^9, 3.840705297389167*^9}, {
   3.8407053801632957`*^9, 3.84070540748398*^9}, 3.840705438809453*^9, 
   3.84070547760695*^9, {3.8477731464091196`*^9, 3.8477731582136245`*^9}},
 CellLabel->"Out[6]=",ExpressionUUID->"e024c2e9-515a-463d-aeaf-678baae44b3f"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Extremal limit (b<0)", "Subsection",
 CellChangeTimes->{{3.840705227621625*^9, 3.840705233139277*^9}, {
  3.8477731983878345`*^9, 
  3.8477732003924065`*^9}},ExpressionUUID->"fe42d54c-e623-4184-b977-\
d45b5065df28"],

Cell[BoxData[
 RowBox[{
  RowBox[{"eq", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["L", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "r"}], ")"}], " ", 
      SuperscriptBox["w", "2"], " ", 
      RowBox[{"Ax", "[", "r", "]"}]}], 
     RowBox[{
      SuperscriptBox["r", "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "b"}], "+", "r"}], ")"}], "2"]}]], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["2", 
        RowBox[{"b", "-", "r"}]], "+", 
       FractionBox["3", "r"], "+", 
       FractionBox["1", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "b"}], "+", "r"}]]}], ")"}], " ", 
     RowBox[{
      SuperscriptBox["Ax", "\[Prime]",
       MultilineFunction->None], "[", "r", "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["Ax", "\[Prime]\[Prime]",
      MultilineFunction->None], "[", "r", "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.840074324018696*^9, 3.8400743248556995`*^9}, {
  3.8407055457225647`*^9, 3.84070554728745*^9}, {3.847773303252771*^9, 
  3.847773344356485*^9}, {3.852600428116276*^9, 3.852600439751515*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"e5fb574b-1ecd-482c-850f-b18ac96b2ff0"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Schwarzschild black hole in ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["AdS", "5"], TraditionalForm]],ExpressionUUID->
  "39d036ba-9b2b-4334-a681-a0721ce6a590"],
 ": an R-current correlator of \[ScriptCapitalN]=4 SYM on a sphere at finite \
temperature"
}], "Section",
 CellChangeTimes->{{3.8407087183726*^9, 3.8407087320344152`*^9}, {
  3.84070881926162*^9, 3.8407088268536873`*^9}, {3.840708890345399*^9, 
  3.840708897858494*^9}, {3.840709108858062*^9, 3.840709109863749*^9}, {
  3.840709378464302*^9, 
  3.8407094004719353`*^9}},ExpressionUUID->"aa48148a-24e7-4b66-94dc-\
5b74ef8cb79c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"eq", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["L", "4"], " ", 
      SuperscriptBox["r", "5"], " ", 
      SuperscriptBox["w", "2"], " ", 
      RowBox[{"Ax", "[", "r", "]"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["r", "2"], "-", 
        SuperscriptBox["rh", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["L", "2"], "+", 
        SuperscriptBox["r", "2"], "+", 
        SuperscriptBox["rh", "2"]}], ")"}]}]], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        SuperscriptBox["r", "4"]}], "+", 
       SuperscriptBox["rh", "4"], "+", 
       RowBox[{
        SuperscriptBox["L", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          SuperscriptBox["rh", "2"]}], ")"}]}]}], ")"}], " ", 
     RowBox[{
      SuperscriptBox["Ax", "\[Prime]",
       MultilineFunction->None], "[", "r", "]"}]}], "+", 
    RowBox[{"r", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["r", "2"], "-", 
       SuperscriptBox["rh", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["L", "2"], "+", 
       SuperscriptBox["r", "2"], "+", 
       SuperscriptBox["rh", "2"]}], ")"}], " ", 
     RowBox[{
      SuperscriptBox["Ax", "\[Prime]\[Prime]",
       MultilineFunction->None], "[", "r", "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8407090918853683`*^9, 3.840709091890006*^9}, {
  3.8407091310096407`*^9, 3.840709133214939*^9}, {3.840709218063249*^9, 
  3.84070921883852*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"50f7cfa6-bcf5-4467-8eb7-7de8dd17d30e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"sol", "[", "r_", "]"}], ":=", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{
        SuperscriptBox["r", "2"], "-", 
        SuperscriptBox["rh", "2"]}], 
       RowBox[{
        SuperscriptBox["L", "2"], "+", 
        SuperscriptBox["r", "2"], "+", 
        SuperscriptBox["rh", "2"]}]], ")"}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox["L", "2"], " ", "rh", " ", "w"}], 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["L", "2"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["rh", "2"]}]}]]}]], " ", 
    TemplateBox[{"2"},
     "C"], " ", 
    RowBox[{"Hypergeometric2F1", "[", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["L", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], " ", "rh"}], "+", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["L", "2"], "+", 
            SuperscriptBox["rh", "2"]}]]}], ")"}], " ", "w"}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["L", "2"], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["rh", "2"]}]}], ")"}]}]], ",", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["L", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[ImaginaryI]", " ", "rh"}], "+", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["L", "2"], "+", 
             SuperscriptBox["rh", "2"]}]]}], ")"}], " ", "w"}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["L", "2"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["rh", "2"]}]}], ")"}]}]]}], ",", 
      RowBox[{"1", "-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox["L", "2"], " ", "rh", " ", "w"}], 
        RowBox[{
         SuperscriptBox["L", "2"], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["rh", "2"]}]}]]}], ",", 
      FractionBox[
       RowBox[{
        SuperscriptBox["r", "2"], "-", 
        SuperscriptBox["rh", "2"]}], 
       RowBox[{
        SuperscriptBox["L", "2"], "+", 
        SuperscriptBox["r", "2"], "+", 
        SuperscriptBox["rh", "2"]}]]}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.840709170461359*^9, 3.840709175829267*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"95c70085-6413-4768-9924-de62b3dda6c0"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"eq", "/.", 
   RowBox[{"Ax", "\[Rule]", 
    RowBox[{"Function", "[", 
     RowBox[{"r", ",", 
      RowBox[{"sol", "[", "r", "]"}]}], "]"}]}]}], "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"rh", "\[Rule]", "1"}], ",", 
    RowBox[{"L", "\[Rule]", "1"}], ",", 
    RowBox[{"w", "\[Rule]", "0.3"}], ",", 
    RowBox[{"r", "\[Rule]", "2"}]}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq", "/.", 
   RowBox[{"Ax", "\[Rule]", 
    RowBox[{"Function", "[", 
     RowBox[{"r", ",", 
      RowBox[{"sol", "[", "r", "]"}]}], "]"}]}]}], "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"rh", "\[Rule]", "1.2"}], ",", 
    RowBox[{"L", "\[Rule]", "1.1"}], ",", 
    RowBox[{"w", "\[Rule]", 
     RowBox[{"0.3", "+", "I"}]}], ",", 
    RowBox[{"r", "\[Rule]", "3.5"}]}], "}"}]}]}], "Input",
 CellChangeTimes->{{3.840709283287891*^9, 3.84070928886861*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"25bb44e2-5369-416f-8147-8210d15ba10f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"2.7755575615628914`*^-17", "+", 
    RowBox[{"2.411265631607762`*^-16", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
  TemplateBox[{"2"},
   "C"]}]], "Output",
 CellChangeTimes->{3.840709291071015*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"fb6d05c6-0e98-46c8-bf0b-8945bc62bad7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"7.105427357601002`*^-15", "-", 
    RowBox[{"3.552713678800501`*^-15", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
  TemplateBox[{"2"},
   "C"]}]], "Output",
 CellChangeTimes->{3.840709291083334*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"2b7425a9-c08e-43a0-ad1e-8c1d09463fd3"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1335, 966},
WindowMargins->{{Automatic, 126.375}, {Automatic, 46.125}},
FrontEndVersion->"13.0 for Mac OS X ARM (64-bit) (December 2, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"1a2031d8-fc68-451b-bd78-b6cdb7c4fe72"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 541, 13, 68, "Section",ExpressionUUID->"07353d7e-0dcf-4f64-b6e6-843c02d62c12"],
Cell[CellGroupData[{
Cell[1146, 39, 168, 3, 54, "Subsection",ExpressionUUID->"271483db-7f09-4e2e-8552-aea454c1c29e"],
Cell[1317, 44, 2125, 66, 57, "Input",ExpressionUUID->"9aa4b4e1-e392-4379-bf5d-c5127f0291b6"],
Cell[3445, 112, 3373, 102, 74, "Input",ExpressionUUID->"e7452614-cb3c-4e0a-8321-8c632b899aac"],
Cell[CellGroupData[{
Cell[6843, 218, 1109, 30, 52, "Input",ExpressionUUID->"d5bd61b2-1cda-405d-b1a1-300a57cc69f4"],
Cell[7955, 250, 398, 7, 34, "Output",ExpressionUUID->"734db03f-5ee5-49ef-bd9c-86b09605c81b"],
Cell[8356, 259, 379, 6, 34, "Output",ExpressionUUID->"bf4b1a40-69f2-4773-9eac-d2ce1064dcad"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8772, 270, 766, 23, 54, "Input",ExpressionUUID->"f052a5d0-0a8a-4a4e-9e8e-39b46e9166e6"],
Cell[9541, 295, 1610, 49, 62, "Output",ExpressionUUID->"c698d6d0-dc40-45c0-b086-f2cc7a73bfa9"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[11200, 350, 164, 3, 54, "Subsection",ExpressionUUID->"64aac666-f959-42ce-8faa-5e86a79fd658"],
Cell[11367, 355, 1400, 42, 58, "Input",ExpressionUUID->"2c6cd600-fba6-4ca0-a5a2-ead3b639eec3"],
Cell[12770, 399, 1336, 37, 52, "Input",ExpressionUUID->"220c7aec-969b-41b3-9ceb-30e8212c98ed"],
Cell[CellGroupData[{
Cell[14131, 440, 359, 9, 30, "Input",ExpressionUUID->"1675efca-c586-40e0-bfa5-7daa9b425d76"],
Cell[14493, 451, 173, 2, 34, "Output",ExpressionUUID->"2a488a31-5f3a-4198-a83c-5e3c565f980d"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[14727, 460, 427, 10, 68, "Section",ExpressionUUID->"b115adaf-eeff-45f1-9b12-8470d617b8e9"],
Cell[15157, 472, 1164, 34, 73, "Input",ExpressionUUID->"ecb7d834-1c62-4b15-8995-aef44ec69ea2"],
Cell[16324, 508, 3650, 110, 157, "Input",ExpressionUUID->"ecc88bc2-8ea6-4064-8c73-58d04018eb89"],
Cell[CellGroupData[{
Cell[19999, 622, 1335, 36, 52, "Input",ExpressionUUID->"2dc1110e-5477-4393-8e29-971384ab7c00"],
Cell[21337, 660, 939, 27, 37, "Output",ExpressionUUID->"682b29d0-d744-47e0-810a-076415f1fcc1"],
Cell[22279, 689, 828, 23, 37, "Output",ExpressionUUID->"a22203c7-cf20-4f52-8491-cf69c268b54f"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[23156, 718, 495, 12, 68, "Section",ExpressionUUID->"98eb366a-57d3-4212-bac3-63fee7ce5d60"],
Cell[CellGroupData[{
Cell[23676, 734, 165, 3, 54, "Subsection",ExpressionUUID->"9698a472-8d02-4fe6-885d-e25427615d1e"],
Cell[23844, 739, 1012, 30, 57, "Input",ExpressionUUID->"df4c3dbe-5336-49e1-ae67-b9d364b5954a"],
Cell[24859, 771, 2513, 80, 64, "Input",ExpressionUUID->"58eb64a7-a70b-46a8-ad34-c5b8e6ada462"],
Cell[CellGroupData[{
Cell[27397, 855, 1077, 30, 52, "Input",ExpressionUUID->"b62e305b-de1f-4e06-a751-2a8599784950"],
Cell[28477, 887, 297, 5, 34, "Output",ExpressionUUID->"3c33aa0e-0f95-4486-bc5d-abf7849b5795"],
Cell[28777, 894, 318, 6, 34, "Output",ExpressionUUID->"92953c6b-57c6-48ba-a140-7b44934ccee2"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[29144, 906, 170, 3, 54, "Subsection",ExpressionUUID->"6db2156b-b893-4dbc-b430-cd7aa906910e"],
Cell[29317, 911, 974, 29, 55, "Input",ExpressionUUID->"751dd82c-4b4e-4676-a379-588328f5f3eb"],
Cell[30294, 942, 707, 22, 72, "Input",ExpressionUUID->"4e3154d3-1690-4f46-b429-29d9c5973ddc"],
Cell[CellGroupData[{
Cell[31026, 968, 357, 9, 30, "Input",ExpressionUUID->"f71facf9-fd1c-4502-810b-03b578c5fe27"],
Cell[31386, 979, 173, 2, 34, "Output",ExpressionUUID->"d52ca98e-3d89-452d-8e30-93c7f6548198"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[31620, 988, 496, 12, 68, "Section",ExpressionUUID->"55f05c2c-ee2d-45aa-90fd-df4175715caa"],
Cell[CellGroupData[{
Cell[32141, 1004, 166, 3, 54, "Subsection",ExpressionUUID->"b993cdb9-cfd7-4056-ac14-434c941760e0"],
Cell[32310, 1009, 1422, 43, 55, "Input",ExpressionUUID->"5b72a928-321f-4b02-bb82-b1f38dbb4aaf"],
Cell[33735, 1054, 1670, 50, 61, "Input",ExpressionUUID->"6d3ed04f-6342-4121-babe-197728a20b25"],
Cell[35408, 1106, 260, 6, 30, "Input",ExpressionUUID->"17e0266f-fe2d-4e0f-b405-22141eb3b673"],
Cell[CellGroupData[{
Cell[35693, 1116, 1125, 31, 52, "Input",ExpressionUUID->"28ff307c-3d0d-4be0-a6a1-ccc201235e61"],
Cell[36821, 1149, 373, 6, 34, "Output",ExpressionUUID->"afc28adb-3d2a-4b0c-874f-209c3b0945e6"],
Cell[37197, 1157, 391, 7, 34, "Output",ExpressionUUID->"134fbe2e-f490-498c-a11e-b32495f737d4"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[37637, 1170, 162, 3, 54, "Subsection",ExpressionUUID->"0886f088-0750-4f77-9dc2-3ebb3805d499"],
Cell[37802, 1175, 880, 26, 55, "Input",ExpressionUUID->"1471d8a5-5e7a-4a3a-bc57-f274999d4386"],
Cell[38685, 1203, 1086, 35, 63, "Input",ExpressionUUID->"03460ca0-8a85-4523-9fd5-27e65294097e"],
Cell[CellGroupData[{
Cell[39796, 1242, 358, 9, 30, "Input",ExpressionUUID->"8a18d322-7931-4006-8dfc-3cec6a4907f1"],
Cell[40157, 1253, 173, 2, 34, "Output",ExpressionUUID->"1d3f34c7-b815-445a-b5bc-fc3e0806dff0"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[40391, 1262, 547, 13, 68, "Section",ExpressionUUID->"f11eb9ec-3392-4c2c-a976-12f26b3702dc"],
Cell[CellGroupData[{
Cell[40963, 1279, 166, 3, 54, "Subsection",ExpressionUUID->"368f176b-4ed0-451d-ad7c-03a87ad3084c"],
Cell[41132, 1284, 1440, 45, 55, "Input",ExpressionUUID->"36d8d502-d535-41c2-bf59-07249ec1dbb2"],
Cell[42575, 1331, 3735, 116, 121, "Input",ExpressionUUID->"ba083de0-b7bb-492d-b763-a959dc33d14f"],
Cell[CellGroupData[{
Cell[46335, 1451, 1124, 31, 52, "Input",ExpressionUUID->"db6573c1-346f-4efc-820a-54030cd2082b"],
Cell[47462, 1484, 419, 7, 34, "Output",ExpressionUUID->"42ac24d7-95bb-4548-b004-52141fe91b5e"],
Cell[47884, 1493, 422, 6, 34, "Output",ExpressionUUID->"e024c2e9-515a-463d-aeaf-678baae44b3f"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[48355, 1505, 221, 4, 54, "Subsection",ExpressionUUID->"fe42d54c-e623-4184-b977-d45b5065df28"],
Cell[48579, 1511, 1309, 38, 55, "Input",ExpressionUUID->"e5fb574b-1ecd-482c-850f-b18ac96b2ff0"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[49937, 1555, 610, 14, 68, "Section",ExpressionUUID->"aa48148a-24e7-4b66-94dc-5b74ef8cb79c"],
Cell[50550, 1571, 1703, 51, 57, "Input",ExpressionUUID->"50f7cfa6-bcf5-4467-8eb7-7de8dd17d30e"],
Cell[52256, 1624, 2560, 79, 67, "Input",ExpressionUUID->"95c70085-6413-4768-9924-de62b3dda6c0"],
Cell[CellGroupData[{
Cell[54841, 1707, 972, 27, 52, "Input",ExpressionUUID->"25bb44e2-5369-416f-8147-8210d15ba10f"],
Cell[55816, 1736, 325, 8, 37, "Output",ExpressionUUID->"fb6d05c6-0e98-46c8-bf0b-8945bc62bad7"],
Cell[56144, 1746, 324, 8, 37, "Output",ExpressionUUID->"2b7425a9-c08e-43a0-ad1e-8c1d09463fd3"]
}, Open  ]]
}, Open  ]]
}
]
*)


